Flowgen: Flowchart-Based Documentation for C++ Codes

We present the Flowgen tool, which generates flowcharts from annotated C++ source code. The tool generates a set of interconnected high-level UML activity diagrams, one for each function or method in the C++ sources. It provides a simple and visual overview of complex implementations of numerical algorithms. Flowgen is complementary to the widely-used Doxygen documentation tool. The ultimate aim is to render complex C++ computer codes accessible, and to enhance collaboration between programmers and algorithm or science specialists. We describe the tool and a proof-of-concept application to the VINCIA plug-in for simulating collisions at CERN's Large Hadron Collider.

==> anc/extended_example.rtf <==
{\rtf1\ansi\ansicpg1252\cocoartf1265\cocoasubrtf190
{\fonttbl\f0\fnil\fcharset0 Menlo-Regular;\f1\fswiss\fcharset0 Helvetica;}
{\colortbl;\red255\green255\blue255;\red170\green13\blue145;\red0\green116\blue0;\red28\green0\blue207;
\red196\green26\blue22;}
\paperw11900\paperh16840\margl1440\margr1440\vieww23840\viewh15760\viewkind0
\deftab720
\pard\pardeftab720

\f0\fs24 \cf0 %auto-ignore\

\f1 \
\pard\tx529\pardeftab529\pardirnatural

\f0\fs22 \cf0 \CocoaLigature0   \cf2 bool\cf0  VinciaShower::acceptTrial(Event& event) \{\
    \
    \cf3 //************************************************************************\cf0 \
    \cf3 // Basic info about trial function and scale\cf0 \
    \cf3 //************************************************************************\cf0 \
    \
    \cf2 int\cf0  iTrial     = winnerPtr->getTrialIndex();\
    \cf2 int\cf0  iAntPhys   = winnerPtr->getPhysIndex(iTrial);\
    \cf2 bool\cf0  isSwapped = winnerPtr->getIsSwapped(iTrial);\
    \
    \cf2 double\cf0  qNew  = winnerPtr->getTrialScale(iTrial);\
    \cf2 double\cf0  mAnt  = winnerPtr->m();\
    \cf2 double\cf0  sAnt  = winnerPtr->s();\
    \
    \cf3 //$ Mark this trial as "used", will need to generate a new one.\cf0 \
    winnerPtr->renewTrial(iTrial);\
    \
    \cf3 //$1 Count up total number of trials\cf0 \
    ++nTrialsSum;\
    \
    \cf3 //************************************************************************\cf0 \
    \cf3 //$ Generate zeta variable, then work out y12, y23\cf0 \
    \cf3 //************************************************************************\cf0 \
    \
    \cf2 double\cf0  y12, y23;\
    \cf2 bool\cf0  pass = winnerPtr->genTrialInvariants(y12, y23, iTrial);   \cf3 //$\cf0 \
    \cf3 //$1 [trial invariants are not in the good region of P.S.]    \cf0 \
    \cf2 if\cf0  (! pass) \{   \cf3 //$\cf0 \
      \cf2 if\cf0  (verbose >= \cf4 6\cf0 ) printOut(\cf5 "VS::acceptTrial"\cf0 ,\cf5 "failed "\cf0 \
                                 \cf5 "genTrialInvariants, returning."\cf0 );\
      \cf3 //$1 Count up local and global failure rate due to hull\cf0 \
      winnerPtr->nHull++;\
      ++nTrialsHull;\
      \cf3 // Return failure\cf0 \
      \cf2 return\cf0  \cf2 false\cf0 ;\
    \}\
    \
    \cf3 //************************************************************************\cf0 \
    \cf3 //$ Compute spin-summed trial antenna sum for these variables\cf0 \
    \cf3 //************************************************************************\cf0 \
    \
    \cf3 // Sum over individual trial terms\cf0 \
    \cf2 double\cf0  antTrialSum    = \cf4 0.\cf0 ;\
    \cf2 for\cf0  (\cf2 int\cf0  iSum = \cf4 0\cf0 ; iSum < \cf2 int\cf0 (winnerPtr->nTrialGenerators()); ++iSum) \{  \cf3 //$\cf0 \
      \cf3 // Only include terms that correspond to the current physical antenna\cf0 \
      \cf2 if\cf0  (winnerPtr->getPhysIndex(iSum) != iAntPhys ||\
          winnerPtr->getIsSwapped(iTrial) != isSwapped ) \cf2 continue\cf0 ;\
      \cf3 // Evaluate trial term\cf0 \
      \cf2 double\cf0  antTrial(\cf4 0.\cf0 );\
      antTrial += winnerPtr->trialGenPtrSav[iSum]->aTrial(y12,y23);\
      \cf3 // HeadRoom and Color factors\cf0 \
      \cf2 double\cf0  headRoom = winnerPtr->getHeadRoomFactor(iSum);\
      \cf2 double\cf0  colFac   = winnerPtr->getColFac(iSum);\
      \cf3 // (color factor for splitings is just nF, which is not included in\cf0 \
      \cf3 // physical antenna normalization nor in matrix elements)\cf0 \
      \cf2 if\cf0  (iAntPhys == iQGsplit || iAntPhys == iGGsplit) colFac = \cf4 1.\cf0 ;\
      antTrial *= colFac * headRoom;\
      antTrialSum += antTrial;\
    \}\
    \
    \cf3 //************************************************************************\cf0 \
    \cf3 //$ Set flavors to the particles in the winner branchelemental\cf0 \
    \cf3 //************************************************************************\cf0 \
    \
    \cf3 // Gluon emission: inherit parent flavors and add middle gluon\cf0 \
    \cf2 if\cf0  (iAntPhys == iQQemit || iAntPhys == iQGemit || iAntPhys == iGGemit) \{\
      winnerPtr->new1.id(winnerPtr->old1.id());\
      winnerPtr->new2.id(\cf4 21\cf0 );\
      winnerPtr->new3.id(winnerPtr->old2.id());\
    \}\
    \
    \cf3 // Gluon splitting:\cf0 \
    \cf2 else\cf0  \cf2 if\cf0  ( iAntPhys == iQGsplit || iAntPhys == iGGsplit) \{\
      \
      \cf3 // Set flavor of splitting\cf0 \
      \cf2 double\cf0  nF = min(nGluonToQuark, getNf(qNew));\
      \cf2 int\cf0  splitFlavor = \cf2 int\cf0 (rndmPtr->flat() * nF) + \cf4 1\cf0 ;\
      \
      \cf3 // QG->QQbar'Q' and GG->GQbarQ\cf0 \
      \cf2 if\cf0  ( !isSwapped ) \{\
        winnerPtr->new1.id(winnerPtr->old1.id());\
        winnerPtr->new2.id(-splitFlavor);\
        winnerPtr->new3.id( splitFlavor);\
      \}\
      \cf3 // GQbar->Qbar'Q'Qbar and GG->QbarQG\cf0 \
      \cf2 else\cf0  \{\
        winnerPtr->new1.id(-splitFlavor);\
        winnerPtr->new2.id( splitFlavor);\
        winnerPtr->new3.id(winnerPtr->old2.id());\
      \}\
      \
    \}\
    \
    \cf3 //************************************************************************\cf0 \
    \cf3 //$ Treatment of Masses\cf0 \
    \cf3 //************************************************************************\cf0 \
    \
    \cf3 // Masses\cf0 \
    \cf2 double\cf0  mu1(\cf4 0.\cf0 ), mu2(\cf4 0.\cf0 ), mu3(\cf4 0.\cf0 );\
    \cf2 if\cf0  ( vinComPtr->isMassive(winnerPtr->new1.id()) )\
      mu1 = winnerPtr->new1.m0()/mAnt;\
    \cf2 if\cf0  ( vinComPtr->isMassive(winnerPtr->new2.id()) )\
      mu2 = winnerPtr->new2.m0()/mAnt;\
    \cf2 if\cf0  ( vinComPtr->isMassive(winnerPtr->new3.id()) )\
      mu3 = winnerPtr->new3.m0()/mAnt;\
    \
    \cf3 // For gluon splitting to quarks, translate from sab = (pa+pb)^2 (the\cf0 \
    \cf3 // evolution variable) to sab~ = (pa+pb)^2-ma^2-mb^2 definitions\cf0 \
    \cf2 if\cf0  ( (iAntPhys == iQGsplit || iAntPhys == iGGsplit)\
        && (mu1 > \cf4 0.0\cf0  || mu2 > \cf4 0.0\cf0  || mu3 > \cf4 0.0\cf0 ) ) \{\
      y12 += - pow2(mu1) - pow2(mu2);\
      y23 += - pow2(mu2) - pow2(mu3);\
    \}\
    \
    \cf2 if\cf0  ( mu1 > \cf4 0.\cf0  || mu2 > \cf4 0.\cf0  || mu3 > \cf4 0.\cf0 )\
      isMassless = \cf2 false\cf0 ;\
    \cf2 else\cf0 \
      isMassless = \cf2 true\cf0 ;\
    \
    \cf3 //$ Check massive phase-space boundaries\cf0 \
    \cf2 if\cf0  ( !isMassless ) \{\
      \cf2 double\cf0  y13 = \cf4 1.\cf0  - y12 - y23 - pow2(mu1) - pow2(mu2) - pow2(mu3);\
      \cf2 double\cf0  gDetDimless = gDet(y12, y23, y13, mu1, mu2, mu3);\
      \cf2 if\cf0  (gDetDimless <= \cf4 0.\cf0 ) \{\
        winnerPtr->nHull++;\
        ++nTrialsHullMassive;\
        \cf2 return\cf0  \cf2 false\cf0 ;\
      \}\
    \}\
    \
    \cf3 //************************************************************************\cf0 \
    \cf3 // Check hadronization veto(s) 1\cf0 \
    \cf3 // Note: here only check branching invariants. Invariants with respect\cf0 \
    \cf3 // to neighbors can optionally be checked after the branching kinematics\cf0 \
    \cf3 // have been fully defined, below.\cf0 \
    \cf3 //************************************************************************\cf0 \
    \
    \cf3 // Require all color-connected invariants at least above lowest\cf0 \
    \cf3 // physical meson mass\cf0 \
    \cf3 // (consistent with length > thickness assumption of string model)\cf0 \
    \
    \cf3 //$1 <parallel> branching invariant 12\cf0 \
    \cf2 if\cf0  ( winnerPtr->new1.col() == winnerPtr->new2.acol() ) \{\
      \cf2 int\cf0  id1 = abs(winnerPtr->new1.id());\
      \cf2 if\cf0  (id1 == \cf4 21\cf0  || id1 <= \cf4 2\cf0 ) id1 = \cf4 1\cf0 ;\
      \cf2 int\cf0  id2 = abs(winnerPtr->new2.id());\
      \cf2 if\cf0  (id2 == \cf4 21\cf0  || id1 <= \cf4 2\cf0 ) id2 = \cf4 1\cf0 ;\
      \cf2 int\cf0  idMes = max(id1,id2)*\cf4 100\cf0  + min(id1,id2)*\cf4 10\cf0  + \cf4 1\cf0 ;\
      \cf3 // Special for ssbar, allow to form eta rather than eta'.\cf0 \
      \cf2 if\cf0  (idMes == \cf4 331\cf0 ) idMes = \cf4 221\cf0 ;\
      \cf2 double\cf0  m2mes = pow2(particleDataPtr->m0(idMes));\
      \cf3 // Translate from dot product to invariant mass\cf0 \
      \cf2 double\cf0  m2    = (y12 + pow2(mu1) + pow2(mu2)) * sAnt;\
      \cf3 // Verbose test\cf0 \
      \cf2 if\cf0  (verbose >= \cf4 9\cf0 ) \{\
        cout<<\cf5 " Had Test (12): m2("\cf0 <<winnerPtr->new1.id()<<\cf5 ","\cf0 \
        <<winnerPtr->new2.id()<<\cf5 ") = "\cf0 <<m2\
        <<\cf5 " vs m2("\cf0 <<idMes<<\cf5 ") = "\cf0 <<m2mes<<endl;\
      \}\
      \cf3 //$2 Hadronization test\cf0 \
      \cf2 if\cf0  (m2 < \cf4 1.01\cf0 *m2mes) \{\
        \cf2 if\cf0  (verbose >= \cf4 5\cf0 ) printOut(\cf5 "VS::acceptTrial"\cf0 ,\
                                   \cf5 "=== Branching Vetoed. m2 < 1.01*m2mes."\cf0 );\
        winnerPtr->nHadr++;\
        ++nTrialsCutM;\
        \cf2 return\cf0  \cf2 false\cf0 ;\
      \}\
    \}\
    \
    \cf3 //$1 <parallel> branching invariant 23\cf0 \
    \cf2 if\cf0  ( winnerPtr->new2.col() == winnerPtr->new3.acol() ) \{\
      \cf2 int\cf0  id1 = abs(winnerPtr->new2.id());\
      \cf2 if\cf0  (id1 == \cf4 21\cf0 ) id1 = \cf4 1\cf0 ;\
      \cf2 int\cf0  id2 = abs(winnerPtr->new3.id());\
      \cf2 if\cf0  (id2 == \cf4 21\cf0 ) id2 = \cf4 1\cf0 ;\
      \cf2 int\cf0  idMes = max(id1,id2)*\cf4 100\cf0  + min(id1,id2)*\cf4 10\cf0  + \cf4 1\cf0 ;\
      \cf2 double\cf0  m2mes = pow2(particleDataPtr->m0(idMes));\
      \cf3 // Translate from dot product to invariant mass\cf0 \
      \cf2 double\cf0  m2    = (y23 + pow2(mu2) + pow2(mu3)) * sAnt;\
      \cf3 // Verbose test\cf0 \
      \cf2 if\cf0  (verbose >= \cf4 9\cf0 ) \{\
        cout<<\cf5 " Had Test (23): m2("\cf0 <<winnerPtr->new2.id()<<\cf5 ","\cf0 \
        <<winnerPtr->new3.id()<<\cf5 ") = "\cf0 <<m2\
        <<\cf5 " vs m2("\cf0 <<idMes<<\cf5 ") = "\cf0 <<m2mes<<endl;\
      \}\
      \cf3 //$2 Hadronization test\cf0 \
      \cf2 if\cf0  (m2 < \cf4 1.01\cf0 *m2mes) \{\
        \cf2 if\cf0  (verbose >= \cf4 5\cf0 ) printOut(\cf5 "VS::acceptTrial"\cf0 ,\
                                   \cf5 "=== Branching Vetoed. m2 < 1.01*m2mes."\cf0 );\
        winnerPtr->nHadr++;\
        ++nTrialsCutM;\
        \cf2 return\cf0  \cf2 false\cf0 ;\
      \}\
    \}\
    \
    \cf3 //$1 <parallel> Check hadronization cutoff: Ariadne pT or alternatives\cf0 \
    \cf2 double\cf0  q2forHad = y12 * y23 * sAnt;\
    \cf3 // Alternative 1: Cutoff in Dipole dot product\cf0 \
    \cf2 if\cf0  (cutoffType == \cf4 2\cf0 ) q2forHad = min(y12,y23) * sAnt;\
    \cf3 // Alternative 2: Cutoff in Pythia pTevol\cf0 \
    \cf2 else\cf0  \cf2 if\cf0  (cutoffType == -\cf4 1\cf0 )\
      q2forHad = resolutionPtr->Q2E(winnerPtr->new1, winnerPtr->new2,\
                                    winnerPtr->new3,-\cf4 1\cf0 );\
    \cf3 //$2 Check cutoffScale\cf0 \
    \cf2 if\cf0  (q2forHad < pow2(cutoffScale)) \{\
      winnerPtr->nHadr++;\
      ++nTrialsCutQ;\
      \cf2 return\cf0  \cf2 false\cf0 ;\
    \}\
    \
    \cf3 //************************************************************************\cf0 \
    \cf3 //$ Construct flag for helicity of mother partons\cf0 \
    \cf3 //************************************************************************\cf0 \
    \
    \cf2 double\cf0  hA = winnerPtr->old1.pol();\
    \cf2 double\cf0  hB = winnerPtr->old2.pol();\
    \cf2 bool\cf0  isPolarized = usePolarizationNow && (hA != \cf4 9\cf0  && hB != \cf4 9\cf0 );\
    \
    \cf3 // Only use polarized antennae for massless particles\cf0 \
    isPolarized = isPolarized && isMassless;\
    \
    \cf3 //************************************************************************\cf0 \
    \cf3 //$ If physical antenna function is mirror of current trial, translate to\cf0 \
    \cf3 //$ swapped invariants for antenna-function evaluation\cf0 \
    \cf3 //************************************************************************\cf0 \
    \
    \cf2 double\cf0  hAant  = hA;\
    \cf2 double\cf0  hBant  = hB;\
    \cf2 double\cf0  y12ant = y12;\
    \cf2 double\cf0  y23ant = y23;\
    \cf2 double\cf0  mu1ant = mu1;\
    \cf2 double\cf0  mu2ant = mu2;\
    \cf2 double\cf0  mu3ant = mu3;\
    \cf2 if\cf0  ( isSwapped ) \{\
      hAant  = hB;\
      hBant  = hA;\
      y12ant = y23;\
      y23ant = y12;\
      mu1ant = mu3;\
      mu3ant = mu1;\
    \}\
    \
    \cf3 //************************************************************************\cf0 \
    \cf3 //$ <keepFormat>\cf0 \
    \cf3 //$ Compute spin-summed physical antennae (spin selection below)\cf0 \
    \cf3 //$ Store result in vector representing uncertainty variations\cf0 \
    \cf3 //$ iVar = 0 : User settings\cf0 \
    \cf3 //$        1 : Vincia defaults\cf0 \
    \cf3 //$        2 : AlphaS-Hi (with def ants)\cf0 \
    \cf3 //$        3 : AlphaS-Lo (with def ants)\cf0 \
    \cf3 //$        4 : Ant-Hi    (with def alphaS)\cf0 \
    \cf3 //$        5 : Ant-Lo    (with def alphaS)\cf0 \
    \cf3 //$        6 : NLO-Hi    (with def ants & alphaS)\cf0 \
    \cf3 //$        7 : NLO-Lo    (with def ants & alphaS)\cf0 \
    \cf3 //$        8 : Ord-Var1  -"-\cf0 \
    \cf3 //$        9 : Ord-Var2  -"-\cf0 \
    \cf3 //$       10 : NLC-Hi    -"-\cf0 \
    \cf3 //$       11 : NLC-Lo    -"-\cf0 \
    \cf3 //$ Global shower: Pimp * Pari * ant-global\cf0 \
    \cf3 //$ Global matched: Pimp * Pari * PME * ant-global\cf0 \
    \cf3 //$ Sector shower: ant-sector\cf0 \
    \cf3 //$ Sector matched: ME(n+1)/ME(n)\cf0 \
    \cf3 //************************************************************************\cf0 \
    \
    \cf3 // Define pointer to Global or Sector antennae, depending on shower setting\cf0 \
    Antenna* antUsrPtr = getAnt(iAntPhys,sectorShower,\cf4 0\cf0 ); \cf3 //$\cf0 \
    Antenna* antDefPtr = getAnt(iAntPhys,sectorShower,\cf4 1\cf0 );\
    Antenna* antMaxPtr = getAnt(iAntPhys,sectorShower,\cf4 2\cf0 );\
    Antenna* antMinPtr = getAnt(iAntPhys,sectorShower,\cf4 3\cf0 );\
    \
    \cf3 // Compute spin-summed antenna function\cf0 \
    \cf2 if\cf0  (verbose >= \cf4 8\cf0 ) printOut(\cf5 "VS::acceptTrial"\cf0 ,\cf5 "Evaluating antenna function"\cf0 );\
    \
    vector<\cf2 double\cf0 > helSum;\
    helSum.resize(nVariations());\
    \cf3 //$1 [Unpolarized case: ignore parent helicities]\cf0 \
    \cf2 if\cf0  (!isPolarized) \{ \
      helSum[\cf4 0\cf0 ] = antUsrPtr->antennaFunction(y12ant,y23ant,mu1ant,mu2ant,mu3ant,\
                                             \cf4 9\cf0 ,\cf4 9\cf0 ,\cf4 9\cf0 ,\cf4 9\cf0 ,\cf4 9\cf0 ); \cf3 //$\cf0 \
      \cf2 if\cf0  (uncertaintyBands) \{\
        helSum[\cf4 1\cf0 ] = antDefPtr->antennaFunction(y12ant,y23ant,mu1ant,mu2ant,\
                                               mu3ant,\cf4 9\cf0 ,\cf4 9\cf0 ,\cf4 9\cf0 ,\cf4 9\cf0 ,\cf4 9\cf0 ); \cf3 //$\cf0 \
        \cf3 // Use DEF antennae as basis for uncertainty variations\cf0 \
        \cf2 for\cf0  (\cf2 int\cf0  iVar=\cf4 2\cf0 ; iVar<nVariations(); ++iVar)\
          helSum[iVar] = helSum[\cf4 1\cf0 ];\
        helSum[\cf4 4\cf0 ] = antMaxPtr->antennaFunction(y12ant,y23ant,mu1ant,mu2ant,\
                                               mu3ant,\cf4 9\cf0 ,\cf4 9\cf0 ,\cf4 9\cf0 ,\cf4 9\cf0 ,\cf4 9\cf0 ); \cf3 //$\cf0 \
        helSum[\cf4 5\cf0 ] = antMinPtr->antennaFunction(y12ant,y23ant,mu1ant,mu2ant,\
                                               mu3ant,\cf4 9\cf0 ,\cf4 9\cf0 ,\cf4 9\cf0 ,\cf4 9\cf0 ,\cf4 9\cf0 ); \cf3 //$\cf0 \
      \}\
    \}\
    \cf3 //$1 [Polarized case: use parent helicities (but restrict to massless)]\cf0 \
    \cf2 else\cf0  \{\
      helSum[\cf4 0\cf0 ] = antUsrPtr->antennaFunction(y12ant, y23ant, \cf4 0.\cf0 , \cf4 0.\cf0 , \cf4 0.\cf0 ,\
                                             hAant, hBant, \cf4 9\cf0 , \cf4 9\cf0 , \cf4 9\cf0 );\
      \cf2 if\cf0  (uncertaintyBands) \{\
        helSum[\cf4 1\cf0 ] = antDefPtr->antennaFunction(y12ant, y23ant, \cf4 0.\cf0 , \cf4 0.\cf0 , \cf4 0.\cf0 ,\
                                               hAant, hBant, \cf4 9\cf0 , \cf4 9\cf0 , \cf4 9\cf0 );\
        \cf3 // Use DEF antennae as basis for uncertainty variations\cf0 \
        \cf2 for\cf0  (\cf2 int\cf0  iVar=\cf4 2\cf0 ; iVar<nVariations(); ++iVar)\
          helSum[iVar] = helSum[\cf4 1\cf0 ];\
        helSum[\cf4 4\cf0 ] = antMaxPtr->antennaFunction(y12ant, y23ant,\cf4 0.\cf0 , \cf4 0.\cf0 , \cf4 0.\cf0 ,\
                                               hAant, hBant, \cf4 9\cf0 , \cf4 9\cf0 , \cf4 9\cf0 );\
        helSum[\cf4 5\cf0 ] = antMinPtr->antennaFunction(y12ant, y23ant, \cf4 0.\cf0 , \cf4 0.\cf0 , \cf4 0.\cf0 ,\
                                               hAant, hBant, \cf4 9\cf0 , \cf4 9\cf0 , \cf4 9\cf0 );\
      \}\
    \}\
    \
    \cf3 // Verbose output\cf0 \
    \cf2 if\cf0  (verbose >= \cf4 8\cf0 )\
      printOut(\cf5 "VS::acceptTrial"\cf0 ,\cf5 " helSum  = "\cf0 +num2str(helSum[\cf4 0\cf0 ]/sAnt));\
    \
    \cf3 //$1 Apply color (charge) factor\cf0 \
    vector<\cf2 double\cf0 > antPhys;\
    \cf2 for\cf0  (\cf2 int\cf0  iVar=\cf4 0\cf0 ; iVar<nVariations(); ++iVar) \{\
      \cf2 double\cf0  chargeFactor   = antDefPtr->getChargeFactor();\
      \cf2 if\cf0  (iVar == \cf4 0\cf0 ) chargeFactor = antUsrPtr->getChargeFactor();\
      \cf2 else\cf0  \cf2 if\cf0  (iVar == \cf4 4\cf0 ) chargeFactor = antMaxPtr->getChargeFactor();\
      \cf2 else\cf0  \cf2 if\cf0  (iVar == \cf4 5\cf0 ) chargeFactor = antMinPtr->getChargeFactor();\
      \cf2 else\cf0  \cf2 if\cf0  (iVar == \cf4 10\cf0  && winnerPtr->new2.id() == \cf4 21\cf0 ) chargeFactor = CA;\
      \cf2 else\cf0  \cf2 if\cf0  (iVar == \cf4 11\cf0  && winnerPtr->new2.id() == \cf4 21\cf0 ) chargeFactor = CF;\
      antPhys.push_back(chargeFactor * helSum[iVar]);\
    \}\
    \
    \cf3 //***********************************************************************\cf0 \
    \cf3 //$1 Compute Pimp and Pari modifications (only applied to global showers)\cf0 \
    \cf3 //***********************************************************************\cf0 \
    \
    \cf3 //$2 <parallel>    Pimp (allows suppressed unordered branchings)\cf0 \
    \cf2 double\cf0  Pimp = \cf4 1.0\cf0 ;\
    \cf2 if\cf0  (!sectorShower && orderingMode >= \cf4 2\cf0  && winnerPtr->unOrdering) \{\
      \cf2 double\cf0  q2new  = pow2(qNew);\
      Pimp = \cf4 1.0\cf0 /(\cf4 1.0\cf0  + q2new/Q2UnOrdOld);\
      \cf2 for\cf0  (\cf2 int\cf0  iVar = \cf4 0\cf0 ; iVar < nVariations(); ++iVar) \{\
        \cf3 // Stronger ordering\cf0 \
        \cf2 if\cf0  (iVar == \cf4 8\cf0 ) \{\
          \cf2 double\cf0  PimpStronger = \cf4 1.0\cf0 /(\cf4 1.0\cf0  + pow2(q2new)/pow2(Q2UnOrdOld));\
          antPhys[iVar] *= PimpStronger;\
        \}\
        \cf3 // mD-ordering (with unit normalization and using mqq for g->qq)\cf0 \
        \cf2 else\cf0  \cf2 if\cf0  (iVar == \cf4 9\cf0 ) \{\
          \cf2 int\cf0  id2 = winnerPtr->new2.id();\
          \cf2 double\cf0  mD2new = (id2 == \cf4 21\cf0  || id2 == \cf4 22\cf0 ) ? sAnt*min(y12,y23) : q2new;\
          \cf2 double\cf0  PimpMD =  \cf4 1.0\cf0 /(\cf4 1.0\cf0  + mD2new/mD2UnOrdOld);\
          antPhys[iVar] *= PimpMD;\
        \}\
        \cf2 else\cf0  \{\
          antPhys[iVar] *= Pimp;\
        \}\
      \}\
    \}\
    \
    \cf3 //$2 <parallel>    Pari  (ARIADNE factor for g->qq splittings)\cf0 \
    \cf3 //$    Only for global showers, when neighbor is a final-state quark\cf0 \
    \cf2 double\cf0  Pari = \cf4 1.0\cf0 ;\
    \cf2 double\cf0  sP = sAnt;\
    \cf2 if\cf0  (!sectorShower && (iAntPhys == iQGsplit || iAntPhys == iGGsplit)\
        && settingsPtr->flag(\cf5 "Vincia:GluonSplittingCorrection"\cf0 ) ) \{\
      \
      \cf3 // Find initial particles in dipole branching.\cf0 \
      \cf2 int\cf0  iOld1 = winnerPtr->iOld1;\
      \cf2 int\cf0  iOld2 = winnerPtr->iOld2;\
      iSysSel = winnerPtr->system;\
      \
      \cf3 // Impose ARIADNE factor for g->qqbar.\cf0 \
      \cf3 //       Pari = 2/(1+sN/sP)    (sN = s(neighbor), sP = s(parent))\cf0 \
      \cf3 // If s(neighbor) << s(parent) -> splitting suppressed (screened?)\cf0 \
      \cf3 // If s(neighbor) >> s(parent) -> splitting enhanced (up to factor 2)\cf0 \
      \
      \cf2 double\cf0  sN;\
      \cf2 int\cf0  iN;\
      \cf3 // Which side of dipole-antenna is splitting?\cf0 \
      \cf2 if\cf0  (event[iOld1].id() != \cf4 21\cf0  || winnerPtr->new1.id() == \cf4 21\cf0 ) \{\
        iN = winnerPtr->iR;\
        \cf3 // Only apply if neighbor exists, is a quark, and is in final state\cf0 \
        \cf2 if\cf0  (iN != \cf4 0\cf0  && event[iN].id() != \cf4 21\cf0  && event[iN].isFinal() ) \{\
          sN = m2(event[iOld2],event[iN]);\
          Pari = \cf4 2.0\cf0 *sN/(sP + sN);\
        \}\
      \} \cf2 else\cf0  \{\
        iN = winnerPtr->iL;\
        \cf3 // Only apply if neighbor exists, is a quark, and is in final state\cf0 \
        \cf2 if\cf0  (iN != \cf4 0\cf0  && event[iN].id() != \cf4 21\cf0  && event[iN].isFinal() ) \{\
          sN = m2(event[iN],event[iOld1]);\
          Pari = \cf4 2.0\cf0 *sN/(sP + sN);\
        \}\
      \}\
      \cf3 // Check for negative Pari factor (normally should not happen!)\cf0 \
      \cf2 if\cf0  (Pari < \cf4 0.0\cf0 ) \{\
        \cf2 if\cf0  (verbose >= \cf4 1\cf0 )\
          printErr(\cf5 "VS::acceptTrial"\cf0 ,\
                   \cf5 "Pari factor = "\cf0 +num2str(Pari)+\cf5 " < 0"\cf0 );\
        Pari = \cf4 0.0\cf0 ;\
      \}\
      \cf3 // Apply Pari factor\cf0 \
      \cf2 for\cf0  (\cf2 int\cf0  iVar = \cf4 0\cf0 ; iVar < nVariations(); ++iVar)\
        antPhys[iVar] *= Pari;\
    \}\
    \
    \cf2 if\cf0  (verbose >= \cf4 8\cf0 )\
      printOut(\cf5 "VS::acceptTrial"\cf0 ,\cf5 "Pimp = "\cf0 +num2str(Pimp)+\
               \cf5 " * Pari = "\cf0 +num2str(Pari)+\cf5 " -> antPhys = "\cf0 +num2str(antPhys[\cf4 0\cf0 ]));\
    \
    \cf3 //************************************************************************\cf0 \
    \cf3 //$ HYPERJET: special mode for processing events from HEJ\cf0 \
    \cf3 //$ => matching to soft-resummed matrix elements\cf0 \
    \cf3 //$ Ignore otherwise\cf0 \
    \cf3 //************************************************************************\cf0 \
    \
    \cf2 if\cf0  (hyperjet && winnerPtr->new2.id() == \cf4 21\cf0  && winnerPtr->system == \cf4 0\cf0 ) \{\
      \cf3 // If running in hyper-jet mode, subtract soft Eikonal for gluon emission\cf0 \
      \cf3 // for emissions off the hard interaction\cf0 \
      \cf2 if\cf0  (verbose >= \cf4 8\cf0 )\
        printOut(\cf5 "VS::acceptTrial"\cf0 ,\cf5 "HyperJet mode: Subtracting Eikonal"\cf0 );\
      antPhys[\cf4 0\cf0 ] -= \cf4 2\cf0 *(\cf4 1.\cf0 -y12-y23)/(y12*y23);\
    \}\
    \
    \cf3 //***********************************************************************\cf0 \
    \cf3 //$ Effiency step: Pure shower accept/reject, before doing full kinematics\cf0 \
    \cf3 //$ <note> (only if no uncertainty bands and only for global showers;\cf0 \
    \cf3 //$  for sector showers, the full kinematics are needed to know if the branching\cf0 \
    \cf3 //$  will be vetoed, thus the accept probability can actually be crazy at\cf0 \
    \cf3 //$  this point if we are in the wrong sector. For uncertainty bands, the\cf0 \
    \cf3 //$  correct reweighting of the uncertainty variations has not yet been\cf0 \
    \cf3 //$  worked out in the presence of an intermediate accept/reject here.)\cf0 \
    \cf3 //$ <note>: matching corrections still to be applied, done below\cf0 \
    \cf3 //***********************************************************************\cf0 \
    \
    \cf3 // Compute basic accept probability : Physical/Trial\cf0 \
    \cf2 for\cf0  (\cf2 int\cf0  iVar = \cf4 0\cf0 ; iVar < nVariations(); ++iVar)\
      Paccept[iVar] = antPhys[iVar]/antTrialSum;\
    \
    \cf3 // Verbose output\cf0 \
    \cf2 if\cf0  (verbose >= \cf4 8\cf0 ) \{\
      cout<<\cf5 "   AntTrial/s = "\cf0 <<setprecision(\cf4 6\cf0 )<<antTrialSum/sAnt<<endl;\
      cout<<\cf5 "   AntPhys/s  = "\cf0 <<setprecision(\cf4 6\cf0 )<<antPhys[\cf4 0\cf0 ]/sAnt\
      <<\cf5 "      ( Pimp = "\cf0 <<Pimp<<\cf5 " ; Pari = "\cf0 <<Pari<<\cf5 " )"\cf0 <<endl;\
      cout<<\cf5 "   Paccept    = "\cf0 <<setprecision(\cf4 6\cf0 )<<antPhys[\cf4 0\cf0 ]/antTrialSum<<endl;\
    \}\
    \
    \cf3 // If we are already beyond matched orders, do pure shower accept/reject\cf0 \
    \cf3 // (else wait until matching corrections have been included)\cf0 \
    \cf3 // (so far only works when uncertaintybands are switched off)\cf0 \
    \cf2 if\cf0  (nG + \cf4 2\cf0 *nQQ - \cf4 2\cf0  > matchingLO && !uncertaintyBands && !sectorShower) \{\
      \cf2 if\cf0  ((Paccept[\cf4 0\cf0 ] > \cf4 1.1\cf0  ) && verbose >= \cf4 1\cf0 ) \{\
        cout <<setprecision(\cf4 3\cf0 )\
        <<\cf5 " Paccept(shower) = "\cf0 <<Paccept[\cf4 0\cf0 ]<<\cf5 "  at  q = "\cf0 <<qNew\
        <<\cf5 "  mAnt = "\cf0 <<sqrt(sAnt)<<\cf5 "  Pimp = "\cf0 <<Pimp << \cf5 "  Pari = "\cf0 <<Pari\
        <<\cf5 "  id(ijk) = "\cf0 <<winnerPtr->new1.id()<<\cf5 " "\cf0 <<winnerPtr->new2.id()\
        <<\cf5 " "\cf0 <<winnerPtr->new3.id()<<\cf5 "  y(ij,jk) = "\cf0 <<y12<<\cf5 " "\cf0 <<y23<<endl;\
      \}\
      \cf2 if\cf0  (rndmPtr->flat() > Paccept[\cf4 0\cf0 ]) \{\
        \cf3 // TODO: do Sudakov reweighting for uncertainty bands\cf0 \
        winnerPtr->nVeto++;\
        ++nTrialsVeto;\
        \cf2 return\cf0  \cf2 false\cf0 ;\
      \}\
      \cf3 // Reset accept probability to unity (Paccept[0] -> 1)\cf0 \
      \cf2 for\cf0  (\cf2 int\cf0  iVar = \cf4 0\cf0 ; iVar < nVariations(); ++iVar) \{\
        Paccept[iVar] /= Paccept[\cf4 0\cf0 ];\
      \}\
    \}\
    \
    \cf3 //***********************************************************************\cf0 \
    \cf3 //$ Generate full kinematics for this trial branching\cf0 \
    \cf3 //***********************************************************************\cf0 \
    \
    \cf3 //$1 Generate random (uniform) phi angle\cf0 \
    \cf2 double\cf0  phi = \cf4 2\cf0  * M_PI * rndmPtr->flat();\
    \
    \cf3 //$1 Generate branching kinematics, starting from dipole-antenna parents\cf0 \
    vector<Vec4> pOld, pNew;\
    pOld.push_back(winnerPtr->old1.p());\
    pOld.push_back(winnerPtr->old2.p());\
    \cf2 int\cf0  kineMapType  = antUsrPtr->getKineMapType(); \cf3 //$\cf0 \
    vinCluPtr->map2to3(pNew, pOld, kineMapType, y12, y23, phi, mu1, mu2, mu3); \cf3 //$\cf0 \
    \
    \cf3 // Save momenta\cf0 \
    winnerPtr->new1.p(pNew[\cf4 0\cf0 ]);\
    winnerPtr->new2.p(pNew[\cf4 1\cf0 ]);\
    winnerPtr->new3.p(pNew[\cf4 2\cf0 ]);\
    \
    \cf3 //------------------------------------------------------------------------\cf0 \
    \cf3 //$ *)Optional: check sector ordering (if doing sector showers)\cf0 \
    \cf2 if\cf0  (sectorShower) \{\
      \cf2 if\cf0  (!sectorAccept(event,winnerPtr)) \{  \cf3 //$\cf0 \
        \cf2 if\cf0  (verbose >= \cf4 5\cf0 ) \{\
          printOut(\cf5 "VS::acceptTrial"\cf0 ,\
                   \cf5 "Branching Vetoed. Failed sector veto."\cf0 );\
        \}\
        winnerPtr->nHull++;\
        \cf2 return\cf0  \cf2 false\cf0 ;\
      \} \cf2 else\cf0  \{\
        \cf2 if\cf0  (verbose >= \cf4 7\cf0 ) \{\
          printOut(\cf5 "VS::acceptTrial"\cf0 ,\
                   \cf5 "Trial passed sector veto. Continuing..."\cf0 );\
        \}\
      \}\
    \}\
    \
    \cf3 //************************************************************************\cf0 \
    \cf3 //$ Check hadronization veto(s) 2\cf0 \
    \cf3 //$ <note> here only check neighbor invariants. Branching invariants were\cf0 \
    \cf3 //$ already checked above.\cf0 \
    \cf3 //$ <note> for neighbors, we are only checking invariant mass > pion mass.\cf0 \
    \cf3 //$ Could in principle be made more elaborate by checking cutoffScale\cf0 \
    \cf3 //$ as well, given sufficient reason to do so.\cf0 \
    \cf3 //************************************************************************\cf0 \
    \
    \cf3 // Require all neighbor dot products at least above pion mass\cf0 \
    \cf3 // (consistent with length > thickness assumption of string model)\cf0 \
    \cf2 double\cf0  m2min = sAnt;\
    \cf2 double\cf0  m2pi  = pow2(particleDataPtr->m0(\cf4 111\cf0 ));\
    \cf2 if\cf0  (winnerPtr->iL != \cf4 0\cf0 )\
      m2min = m2(event[winnerPtr->iL],winnerPtr->new1);\
    \cf2 if\cf0  (winnerPtr->iR != \cf4 0\cf0 )\
      m2min = min(m2min,m2(event[winnerPtr->iR],winnerPtr->new3));\
    \cf2 if\cf0  (m2min < \cf4 1.05\cf0 *m2pi) \{\
      \cf2 if\cf0  (verbose >= \cf4 5\cf0 ) printOut(\cf5 "VS::acceptTrial"\cf0 ,\cf5 "=== Branching Vetoed."\cf0 \
                                 \cf5 " m2neighbor < 1.05*m2pi."\cf0 );\
      winnerPtr->nHadr++;\
      ++nTrialsCutM;\
      \cf2 return\cf0  \cf2 false\cf0 ;\
    \}\
    \
    \cf3 //***********************************************************************\cf0 \
    \cf3 //$ Choose helicities for daughter particles\cf0 \
    \cf3 //$ (so far only for massless polarized shower)\cf0 \
    \cf3 //***********************************************************************\cf0 \
    \
    \cf2 if\cf0  ( isPolarized ) \{\
      \
      \cf3 // Sum over final-state helicities\cf0 \
      \cf3 // (Slightly inefficient to first evaluate sum and then reevaluate\cf0 \
      \cf3 // individual terms below, but perhaps acceptable for increased\cf0 \
      \cf3 // clarity. Some optimization is attempted by starting with the\cf0 \
      \cf3 // dominant (MHV) contributions below. Further optimization could\cf0 \
      \cf3 // be achieved by implementing some form of caching of the individual\cf0 \
      \cf3 // contributions.)\cf0 \
      \
      \cf3 // Generate random number\cf0 \
      \cf2 double\cf0  randHel = rndmPtr->flat() * helSum[\cf4 0\cf0 ];\
      \
      \cf3 // Select helicity\cf0 \
      \cf2 int\cf0  hi(\cf4 0\cf0 ), hj(\cf4 0\cf0 ), hk(\cf4 0\cf0 );\
      \cf2 double\cf0  aHel(\cf4 0.\cf0 );\
      \cf2 for\cf0  (hi = hAant; abs(hi) <= \cf4 1\cf0 ; hi -= \cf4 2\cf0 *hAant) \{\
        \cf2 for\cf0  (hk = hBant; abs(hk) <= \cf4 1\cf0 ; hk -= \cf4 2\cf0 *hBant) \{\
          \cf2 for\cf0  (hj = hAant; abs(hj) <= \cf4 1\cf0 ; hj -= \cf4 2\cf0 *hAant) \{\
            aHel = antUsrPtr->antennaFunction(y12ant,y23ant,\cf4 0.\cf0 ,\cf4 0.\cf0 ,\cf4 0.\cf0 ,\
                                              hAant,hBant,hi,hj,hk);\
            randHel -= aHel;\
            \cf2 if\cf0  (verbose >= \cf4 8\cf0 ) \{\
              cout<<\cf5 "VS: antPhys("\cf0 <<\cf2 int\cf0 (hAant)<<\cf2 int\cf0 (hBant)<<\cf5 ">"\cf0 <<hi<<hj<<hk\
              <<\cf5 ") = "\cf0 <<aHel/sAnt\
              <<\cf5 ", m(ar,rb) = "\cf0 <<sqrt(y12ant*sAnt)<<\cf5 ", "\cf0 <<sqrt(y23ant*sAnt)\
              <<\cf5 ", isSwapped = "\cf0 <<bool2str(isSwapped)\
              <<\cf5 "; sum = "\cf0 <<helSum[\cf4 0\cf0 ]/sAnt<<endl;\
            \}\
            \cf2 if\cf0  (randHel < \cf4 0.\cf0 ) \cf2 break\cf0 ;\
          \}\
          \cf2 if\cf0  (randHel < \cf4 0.\cf0 ) \cf2 break\cf0 ;\
        \}\
        \cf2 if\cf0  (randHel < \cf4 0.\cf0 ) \cf2 break\cf0 ;\
      \}\
      \
      \cf3 // Uncertainty variations (would have picked these helicities with\cf0 \
      \cf3 // a different probability if using different antennae).\cf0 \
      \cf2 if\cf0  (uncertaintyBands) \{\
        \cf2 double\cf0  PhelUsr = aHel / helSum[\cf4 0\cf0 ];\
        \cf2 double\cf0  PhelDef =\
        antDefPtr->antennaFunction(y12ant,y23ant,\cf4 0.\cf0 ,\cf4 0.\cf0 ,\cf4 0.\cf0 ,\
                                   hAant,hBant,hi,hj,hk) / helSum[\cf4 1\cf0 ];\
        \cf2 for\cf0  (\cf2 int\cf0  iVar = \cf4 1\cf0 ; iVar < nVariations(); ++iVar) \{\
          \cf2 if\cf0  (iVar == \cf4 4\cf0 )\
            Paccept[\cf4 4\cf0 ] *= antMaxPtr->antennaFunction(y12ant,y23ant,\cf4 0.\cf0 ,\cf4 0.\cf0 ,\cf4 0.\cf0 ,\
                                                     hAant,hBant,hi,hj,hk)\
            / helSum[\cf4 4\cf0 ] / PhelUsr;\
          \cf2 else\cf0  \cf2 if\cf0  (iVar == \cf4 5\cf0 )\
            Paccept[\cf4 5\cf0 ] *= antMinPtr->antennaFunction(y12ant,y23ant,\cf4 0.\cf0 ,\cf4 0.\cf0 ,\cf4 0.\cf0 ,\
                                                     hAant,hBant,hi,hj,hk)\
            / helSum[\cf4 5\cf0 ] / PhelUsr;\
          \cf2 else\cf0 \
            Paccept[iVar] *= PhelDef / PhelUsr;\
        \}\
        \
      \}\
      \
      \cf2 if\cf0  (verbose >= \cf4 7\cf0 )\
        cout<<\cf5 "VS: selected "\cf0 <<\cf2 int\cf0 (hAant)<<\cf5 " "\cf0 <<\cf2 int\cf0 (hBant)<<\cf5 " -> "\cf0 \
        <<hi<<\cf5 " "\cf0 <<hj<<\cf5 " "\cf0 <<hk<<\cf5 ", isSwapped = "\cf0 <<bool2str(isSwapped)<<endl;\
      \
      \cf3 // Assign helicities (taking swapped invariants into account)\cf0 \
      \cf2 if\cf0  (!isSwapped) \{\
        \cf3 //cout<<" Selected : " <<hA<<" "<<hB<<" > "<<hi<<" "<<hj<<" "<<hk<<endl;\cf0 \
        winnerPtr->new1.pol(hi);\
        winnerPtr->new2.pol(hj);\
        winnerPtr->new3.pol(hk);\
      \}\
      \cf2 else\cf0  \{\
        \cf3 //cout<<" Selected : " <<hB<<" "<<hA<<" > "<<hk<<" "<<hj<<" "<<hi<<endl;\cf0 \
        winnerPtr->new1.pol(hk);\
        winnerPtr->new2.pol(hj);\
        winnerPtr->new3.pol(hi);\
      \}\
      \
    \}\
    \cf3 // If not polarized\cf0 \
    \cf2 else\cf0  \{\
      usePolarizationNow = \cf2 false\cf0 ;\
      winnerPtr->new1.pol(\cf4 9\cf0 );\
      winnerPtr->new2.pol(\cf4 9\cf0 );\
      winnerPtr->new3.pol(\cf4 9\cf0 );\
    \}\
    \
    \cf3 //***********************************************************\cf0 \
    \cf3 //$ Set mother and color-flow information in the event record\cf0 \
    \cf3 //************************************************************\cf0 \
    \
    \cf3 // Set mothers\cf0 \
    winnerPtr->new1.mothers(winnerPtr->iOld1,winnerPtr->iOld2);\
    winnerPtr->new2.mothers(winnerPtr->iOld1,winnerPtr->iOld2);\
    winnerPtr->new3.mothers(winnerPtr->iOld1,winnerPtr->iOld2);\
    \
    \cf3 // Set colour flow, deleting branched dipoles and adding new ones.\cf0 \
    winnerPtr->new1.acol(winnerPtr->old1.acol());\
    winnerPtr->new1.col(\cf4 0\cf0 );\
    winnerPtr->new2.acol(\cf4 0\cf0 );\
    winnerPtr->new2.col(\cf4 0\cf0 );\
    winnerPtr->new3.acol(\cf4 0\cf0 );\
    winnerPtr->new3.col(winnerPtr->old2.col());\
    \cf2 if\cf0  (winnerPtr->new1.colType() > \cf4 0\cf0 ) \{\
      \cf2 int\cf0  col=event.nextColTag();\
      winnerPtr->new1.col(col);\
      winnerPtr->new2.acol(col);\
    \}\
    \cf2 if\cf0  (winnerPtr->new2.colType() > \cf4 0\cf0 ) \{\
      \cf2 int\cf0  col=event.nextColTag();\
      winnerPtr->new2.col(col);\
      winnerPtr->new3.acol(col);\
    \}\
    \
    \cf3 //$ Set masses in the event record\cf0 \
    \cf3 //$ <note> MR 17.7.2010: there is a problem with particles which are\cf0 \
    \cf3 //$ off-shell by more than TINY, set the masses based on ID and\cf0 \
    \cf3 //$ check off-shellness here\cf0 \
    \cf3 //$ <note> PS 23.2.2011: changed denominator in offshell to sP instead of qNew\cf0 \
    \cf3 //$ and modified linear to squared dependence, since that's really what\cf0 \
    \cf3 //$ the numerical precision is driven by\cf0 \
    winnerPtr->new1.m( (vinComPtr->isMassive(winnerPtr->new1.id()) ?\
                        winnerPtr->new1.m0() : \cf4 0.0\cf0 ) );\
    winnerPtr->new2.m( (vinComPtr->isMassive(winnerPtr->new2.id()) ?\
                        winnerPtr->new2.m0() : \cf4 0.0\cf0 ) );\
    winnerPtr->new3.m( (vinComPtr->isMassive(winnerPtr->new3.id()) ?\
                        winnerPtr->new3.m0() : \cf4 0.0\cf0 ) );\
    \cf2 double\cf0  offsh1 = abs( winnerPtr->new1.m2() - winnerPtr->new1.p().m2Calc() );\
    \cf2 double\cf0  offsh2 = abs( winnerPtr->new2.m2() - winnerPtr->new2.p().m2Calc() );\
    \cf2 double\cf0  offsh3 = abs( winnerPtr->new3.m2() - winnerPtr->new3.p().m2Calc() );\
    \cf3 // Relative to branching scale (TINY should only measure ratios)\cf0 \
    offsh1 /= sP;\
    offsh2 /= sP;\
    offsh3 /= sP;\
    \cf3 //$1 check off-shellness\cf0 \
    \cf2 if\cf0  (offsh1 > TINY || offsh2 > TINY || offsh3 > TINY) \{\
      \cf2 if\cf0  (verbose >= \cf4 3\cf0 ) \{\
        printOut(\cf5 "VS::acceptTrial"\cf0 ,\
                 \cf5 "new particle failed off-shell test"\cf0 );\
        cout << \cf5 "p1 =	"\cf0  << winnerPtr->new1.p();\
        cout << \cf5 "p2 =	"\cf0  << winnerPtr->new2.p();\
        cout << \cf5 "p3 =	"\cf0  << winnerPtr->new3.p();\
        cout << setprecision(\cf4 16\cf0 );\
        cout << \cf5 "TINY		= "\cf0  << TINY << endl;\
        cout << \cf5 "offshell1	= "\cf0  << offsh1 << endl;\
        cout << \cf5 "offshell2	= "\cf0  << offsh2 << endl;\
        cout << \cf5 "offshell3	= "\cf0  << offsh3 << endl;\
      \}\
      winnerPtr->nHull++;\
      ++nTrialsHull;\
      \cf3 //$1\cf0 \
      \cf2 return\cf0  \cf2 false\cf0 ;\
    \}\
    \
    [CODE NOT ANNOTATED]\
   \
    \cf2 return\cf0  \cf2 true\cf0 ;\
  \}}
